Dynamic Posted-Price Mechanisms for the Blockchain Transaction Fee Market

In recent years, prominent blockchain systems such as Bitcoin and Ethereum have experienced explosive growth in transaction volume, leading to frequent surges in demand for limited block space and causing transaction fees to fluctuate by orders of magnitude. Existing systems sell space using first-price auctions; however, users find it difficult to estimate how much they need to bid in order to get their transactions accepted onto the chain. If they bid too low, their transactions can have long confirmation times. If they bid too high, they pay larger fees than necessary. In light of these issues, new transaction fee mechanisms have been proposed, most notably EIP-1559, aiming to provide better usability. EIP-1559 is a history-dependent mechanism that relies on block utilization to adjust a base fee. We propose an alternative design -- a {\em dynamic posted-price mechanism} -- which uses not only block utilization but also observable bids from past blocks to compute a posted price for subsequent blocks. We show its potential to reduce price volatility by providing examples for which the prices of EIP-1559 are unstable while the prices of the proposed mechanism are stable. More generally, whenever the demand for the blockchain stabilizes, we ask if our mechanism is able to converge to a stable state. Our main result provides sufficient conditions in a probabilistic setting for which the proposed mechanism is approximately welfare optimal and the prices are stable. Our main technical contribution towards establishing stability is an iterative algorithm that, given oracle access to a Lipschitz continuous and strictly concave function $f$, converges to a fixed point of $f$.

==> code/simulations.py <==
# Simulations for AFT 2021 submission

# Fix the Type3 font error from the camera-ready submission form.
import matplotlib
matplotlib.rcParams["pdf.fonttype"] = 42
matplotlib.rcParams["ps.fonttype"] = 42

import collections
import itertools

from IPython.display import Javascript
import matplotlib.pyplot as plt
import numpy as np
import scipy.stats

display(Javascript("google.colab.output.setIframeHeight(0, true, { maxHeight: 9999 })"))

Transaction = collections.namedtuple("Transaction", ["price"])
Block = collections.namedtuple("Block", ["reserve_price", "transactions"])

num_slots = 100

def make_constant_demand(num_users):
  return lambda round: num_users

def make_step_demand(num_users_first, num_users_second):
  return lambda round: num_users_second if 200 <= round < 400 else num_users_first

def make_strawman_reserve_price_updater(alpha):
  assert 0 <= alpha <= 1

  def update_reserve_price(block):
    target_reserve_price = (
        sum(transaction.price for transaction in block.transactions) / num_slots)
    return alpha * target_reserve_price + (1 - alpha) * block.reserve_price

  return update_reserve_price

def make_welfare_reserve_price_updater(alpha, delta):
  assert 0 <= alpha <= 1
  assert 0 <= delta < float("inf")

  def update_reserve_price(block):
    if len(block.transactions) < num_slots:
      target_reserve_price = (
          sum(
              min(transaction.price, (1 + delta) * block.reserve_price)
              for transaction in block.transactions
          ) / num_slots)
    else:
      target_reserve_price = (1 + delta) * block.reserve_price
    return alpha * target_reserve_price + (1 - alpha) * block.reserve_price

  return update_reserve_price

def make_eip_1559_reserve_price_updater(alpha, delta):
  # This matches the EIP-1559 specification when alpha = 1/8 and delta = 1.

  assert 0 <= alpha <= 1
  assert 0 <= delta < float("inf")

  def update_reserve_price(block):
    target_reserve_price = (
        (len(block.transactions) / num_slots) * (1 + delta) * block.reserve_price)
    return alpha * target_reserve_price + (1 - alpha) * block.reserve_price

  return update_reserve_price

def run_simulation(
    sample_prices,
    update_reserve_price,
    num_rounds=600,
    get_num_users_in_round=make_constant_demand(1000),
    initial_reserve_price=1,
    randomized_allocation=False,
):
  reserve_price = initial_reserve_price
  blocks = []
  welfare_ratios = []

  for round in range(num_rounds):
    transactions = []
    for price in sample_prices(size=int(get_num_users_in_round(round))):
      transactions.append(Transaction(price=price))

    sorted_transactions = sorted(
        transactions, key=lambda transaction: transaction.price, reverse=True)
    optimal_block_transactions = sorted_transactions[:num_slots]
    optimal_block_welfare = sum(
        transaction.price for transaction in optimal_block_transactions)

    eligible_transactions = [
        transaction for transaction in transactions
        if transaction.price >= reserve_price]

    if not randomized_allocation:
      eligible_transactions.sort(
          key=lambda transaction: transaction.price, reverse=True)

    block_transactions = eligible_transactions[:num_slots]
    block_welfare = sum(
        transaction.price for transaction in block_transactions)

    block = Block(reserve_price=reserve_price, transactions=block_transactions)
    blocks.append(block)

    assert len(block.transactions) <= num_slots
    assert all(transaction.price >= reserve_price for transaction in block.transactions)

    welfare_ratio = block_welfare / optimal_block_welfare
    welfare_ratios.append(welfare_ratio)

    reserve_price = update_reserve_price(block)

  return blocks, welfare_ratios

demands = [
    ("Constant(200)", make_constant_demand(200)),
    ("Constant(67)", make_constant_demand(67)),
    ("Step(200, 600)", make_step_demand(200, 600)),
]

distributions = [
    ("Constant(100)", scipy.stats.rv_discrete(values=([100], [1.0]))),
    ("Uniform(0, 200)", scipy.stats.uniform(loc=0, scale=200)),
    ("Exponential(100)", scipy.stats.expon(scale=100)),
    ("70 Pareto(1) - 70", scipy.stats.pareto(b=1, scale=70, loc=-70)),
]

reserve_price_updaters = [
    (["Strawman", "WDPP"][1], make_strawman_reserve_price_updater(1 / 16), False),
    (["Welfare-based", "TWDPP"][1], make_welfare_reserve_price_updater(1 / 16, 1), True),
    (["EIP-1559", "UDPP"][1], make_eip_1559_reserve_price_updater(1 / 16, 1), True),
]

for (
    (demand_label, get_num_users_in_round),
    (distribution_label, distribution),
) in itertools.product(
    demands,
    distributions,
):
  num_plots = 3
  figure, axes = plt.subplots(nrows=1, ncols=num_plots, figsize=(7 * num_plots, 5))

  num_rounds = 600
  num_users_in_rounds = [
      int(get_num_users_in_round(round)) for round in range(num_rounds)]
  axes[0].plot(num_users_in_rounds)

  for reserve_price_updater_label, update_reserve_price, randomized_allocation in reserve_price_updaters:
    sample_prices = distribution.rvs
    np.random.seed(1)
    blocks, welfare_ratios = run_simulation(
        sample_prices,
        update_reserve_price,
        num_rounds=num_rounds,
        get_num_users_in_round=get_num_users_in_round,
        initial_reserve_price=1,
        randomized_allocation=randomized_allocation,
    )

    reserve_prices = [block.reserve_price for block in blocks]
    axes[1].plot(reserve_prices, label=reserve_price_updater_label)

    #filled_slot_ratios = [len(block.transactions) / num_slots for block in blocks]
    #axes[2].plot(filled_slot_ratios, label=reserve_price_updater_label)

    axes[2].plot(welfare_ratios, label=reserve_price_updater_label)

  fontsize = 16

  figure.suptitle(
      "Demand curve: {} and Value distribution: {}".format(
          demand_label, distribution_label),
      fontsize=fontsize)

  for i, ax in enumerate(axes):
    ax.set_xlabel("Round", fontsize=fontsize)
    ax.grid(which="major", axis="y")
    if i != 0:
      ax.legend(prop={"size": fontsize})

  axes[0].set_ylabel("Number of bidders", fontsize=fontsize)
  axes[1].set_ylabel("Posted price", fontsize=fontsize)
  axes[2].set_ylabel("Achieved welfare / optimal welfare", fontsize=fontsize)
  axes[2].set_ylim([-0.05, 1.05])

  #plt.show()

  filename = (
      "demand-{}-distribution-{}.pdf"
      .format(demand_label, distribution_label)
      .replace(" ", "").replace("(", "").replace(")", ""))
  print("Saving {}...".format(filename))
  plt.savefig(filename, bbox_inches="tight")


==> plots/demand-curve.py <==
from sympy.physics.vector import init_vprinting
from sympy import symbols
from sympy.plotting import plot
from math import sqrt

x = symbols('x')
graph = plot(2/(x**0.4), xlim=[0, 10], ylim=[0,4],
            xlabel='Demand', ylabel='Price', show=False)
graph.save('demand-curve.pdf')

graph2 = plot((4-(2 - x)**2), xlim=[0, 4], ylim=[0,4],
            xlabel='Price', ylabel='Revenue', show=False)
graph2.save('revenue-curve.pdf')
graph2.show()

